Drawing ellipses and elliptical arcs with piecewise cubic B\'ezier curve approximations

This tutorial explains how to use piecewise cubic B\'ezier curves to draw arbitrarily oriented ellipses and elliptical arcs. The geometric principles discussed here result in strikingly simple interfaces for graphics functions that can draw (approximate) circles, ellipses, and arcs of circles and ellipses. C++ source code listings are included for these functions. Their code size can be relatively small because they are designed to be used with a graphics library or platform that draws B\'ezier curves, and the library or platform is tasked with the actual rendering of the curves.

==> bezelips.cpp <==
// These are the four C++ source code listings from the paper
// "Drawing ellipses and elliptical arcs with piecewise
// cubic Bezier curve approximations" on arXiv.org
// J. R. Van Aken .............................. Aug. 8, 2024
#include <math.h>

  void DrawEllipse(Point C, Point P, Point Q)
  {
      const int nsegs = 5;
      const float PI = 3.141592653589793;
      const float phi = 2*PI/nsegs;
      const float cosp = cos(phi), sinp = sin(phi);
      const float tau = (4.0/3)*tan(phi/4);
      Point tmp, p1, c1, c2, p2;

      // Save the starting point for the ellipse
      p2 = P;

      // Convert conjugate diameter end points P and Q to
      // center-relative coordinates
      P.x -= C.x;
      P.y -= C.y;
      Q.x -= C.x;
      Q.y -= C.y;

      // Calculate the initial Bezier control point
      c2.x = p2.x - tau*Q.x;
      c2.y = p2.y - tau*Q.y;

      // For each elliptical arc of 'phi' radians, plot the
      // Bezier curve segment that approximates the arc
      for (int i = 0; i < nsegs; ++i)
      {
          p1 = p2;
          c1.x = p1.x + (p1.x - c2.x);
          c1.y = p1.y + (p1.y - c2.y);
          tmp.x = P.x*cosp + Q.x*sinp;
          tmp.y = P.y*cosp + Q.y*sinp;
          Q.x = Q.x*cosp - P.x*sinp;
          Q.y = Q.y*cosp - P.y*sinp;
          P = tmp;
          p2.x = P.x + C.x;
          p2.y = P.y + C.y;
          c2.x = p2.x - tau*Q.x;
          c2.y = p2.y - tau*Q.y;
          CubicBezier(p1, c1, c2, p2);
      }
  }

  void DrawEllipse2(Point C, Point P, Point Q)
  {
      const float tau = 0.5522847498307934;
      Point tmp, p1, c1, c2, p2;

      p2 = P;
      P.x -= C.x;
      P.y -= C.y;
      Q.x -= C.x;
      Q.y -= C.y;
      c2.x = p2.x - tau*Q.x;
      c2.y = p2.y - tau*Q.y;
      for (int i = 0; i < 4; ++i)
      {
          p1 = p2;
          c1.x = p1.x + (p1.x - c2.x);
          c1.y = p1.y + (p1.y - c2.y);
          tmp = Q;
          Q.x = -P.x;
          Q.y = -P.y;
          P = tmp;
          p2.x = P.x + C.x;
          p2.y = P.y + C.y;
          c2.x = p2.x - tau*Q.x;
          c2.y = p2.y - tau*Q.y;
          CubicBezier(p1, c1, c2, p2);
      }
  }

  void DrawEllipse3(Point C, Point P, Point Q)
  {
      const float tau = 0.2652164898395440;
      const float sincos = 0.7071067811865475;
      Point tmp, p1, c1, c2, p2;
      p2 = P;
      P.x -= C.x;
      P.y -= C.y;
      Q.x -= C.x;
      Q.y -= C.y;
      c2.x = p2.x - tau*Q.x;
      c2.y = p2.y - tau*Q.y;
      for (int i = 0; i < 8; ++i)
      {
          p1 = p2;
          c1.x = p1.x + (p1.x - c2.x);
          c1.y = p1.y + (p1.y - c2.y);
          tmp.x = sincos*(P.x + Q.x);
          tmp.y = sincos*(P.y + Q.y);
          Q.x = sincos*(Q.x - P.x);
          Q.y = sincos*(Q.y - P.y);
          P = tmp;
          p2.x = P.x + C.x;
          p2.y = P.y + C.y;
          c2.x = p2.x - tau*Q.x;
          c2.y = p2.y - tau*Q.y;
          CubicBezier(p1, c1, c2, p2);
      }
  }

  void DrawEllipticalArc(Point C, Point P, Point Q,
                         float astart, float asweep)
  {
      const float PI = 3.141592653589793;
      const float maxphi = PI/2;
      Point tmp, p1, c1, c2, p2;

      if (asweep == 0)
          return;  // zero-length arc

      // Convert conjugate diameter end points P and Q to
      // center-relative coordinates
      P.x -= C.x;
      P.y -= C.y;
      Q.x -= C.x;
      Q.y -= C.y;

      // Generate new conjugate diameter end points P' and Q'
      // by rotating points P and Q by starting angle astart
      if (astart != 0)
      {
          float cosa = cos(astart), sina = sin(astart);
          tmp.x = P.x*cosa + Q.x*sina;
          tmp.y = P.y*cosa + Q.y*sina;
          Q.x = Q.x*cosa - P.x*sina;
          Q.y = Q.y*cosa - P.y*sina;
          P = tmp;
      }

      // Set the starting point for the elliptical arc
      p2.x = P.x + C.x;
      p2.y = P.y + C.y;

      // If the sweep angle is negative, convert it to a
      // positive angle pointing in the opposite direction
      if (asweep < 0)
      {
          Q.x = -Q.x;
          Q.y = -Q.y;
          asweep = -asweep;
      }
      if (asweep > 2*PI)
          asweep = 2*PI;

      // If the arc's sweep angle is too big to be accurately
      // drawn as a single Bezier curve segment, partition it
      // into smaller angles of uniform size 'phi'
      int nsegs = 1;
      float phi = asweep;
      if (asweep > maxphi)
      {
          nsegs = ceil(asweep/maxphi);
          phi = asweep/nsegs;
      }

      // Use tuning parameter 'tau' to calculate initial
      // Bezier control point c2
      float tau = (4.0f/3)*tan(phi/4);
      c2.x = p2.x - tau*Q.x;
      c2.y = p2.y - tau*Q.y;

      // For each elliptical arc of 'phi' radians, plot a
      // Bezier curve segment to approximate the arc
      float cosp = cos(phi), sinp = sin(phi);
      for (int i = 0; i < nsegs; ++i)
      {
          p1 = p2;
          c1.x = p1.x + (p1.x - c2.x);
          c1.y = p1.y + (p1.y - c2.y);
          tmp.x = P.x*cosp + Q.x*sinp;
          tmp.y = P.y*cosp + Q.y*sinp;
          Q.x = Q.x*cosp - P.x*sinp;
          Q.y = Q.y*cosp - P.y*sinp;
          P = tmp;
          p2.x = P.x + C.x;
          p2.y = P.y + C.y;
          c2.x = p2.x - tau*Q.x;
          c2.y = p2.y - tau*Q.y;
          CubicBezier(p1, c1, c2, p2);
      }
  }

